On choosing the start time of binary black hole ringdown

The final stage of a binary black hole merger is ringdown, in which the system is described by a Kerr black hole with quasinormal mode perturbations. It is far from straightforward to identify the time at which the ringdown begins. Yet determining this time is important for precision tests of the general theory of relativity that compare an observed signal with quasinormal mode descriptions of the ringdown, such as tests of the no-hair theorem. We present an algorithmic method to analyze the choice of ringdown start time in the observed waveform. This method is based on determining how close the strong field is to a Kerr black hole (Kerrness). Using numerical relativity simulations, we characterize the Kerrness of the strong-field region close to the black hole using a set of local, gauge-invariant geometric and algebraic conditions that measure local isometry to Kerr. We produce a map that associates each time in the gravitational waveform with a value of each of these Kerrness measures; this map is produced by following outgoing null characteristics from the strong and near-field regions to the wave zone. We perform this analysis on a numerical relativity simulation with parameters consistent with GW150914- the first gravitational wave detection. We find that the choice of ringdown start time of $3\,\mathrm{ms}$ after merger used in the GW150914 study to test general relativity corresponds to a high dimensionless perturbation amplitude of $ \sim 7.5 \times 10^{-3}$ in the strong-field region. This suggests that in higher signal-to-noise detections, one would need to start analyzing the signal at a later time for studies that depend on the validity of black hole perturbation theory.

==> make-submission.sh <==
#!/bin/bash

# 26 Jan 2015 - Leo C. Stein <leo.stein@gmail.com>
# 16 Dec 2015 - edited by LCS

TEMP=`mktemp /tmp/temp.XXXX`

MASTER='main'

echo ${MASTER}.tex > submission-files
echo ${MASTER}.bbl >> submission-files

# get list of figures
grep -o '<use [^>]*' ${MASTER}.log | awk '{print $2 }' >> submission-files

# make subdirs
grep -o -E '^.+/' submission-files   | sort | uniq > subdirs

mkdir -p submission;
for i in `cat subdirs`; do mkdir -p submission/$i; done;

# copy everything over
for i in `cat submission-files`; do cp -af $i submission/$i; done

# strip the tex files
for i in `find submission -name '*.tex'`; do perl stripcomments.pl $i > $TEMP; mv $TEMP $i; done

# wrap it up
# The COPYFILE_DISABLE environment variable is for mac os x's version
# of tar, which otherwise would include stupid hidden attribute files.
COPYFILE_DISABLE=true tar -c -C submission -T submission-files -z -f ${MASTER}.tar.gz

